FaultNet: Faulty Rail-Valves Detection using Deep Learning and Computer Vision

Regular inspection of rail valves and engines is an important task to ensure the safety and efficiency of railway networks around the globe. Over the past decade, computer vision and pattern recognition based techniques have gained traction for such inspection and defect detection tasks. An automated end-to-end trained system can potentially provide a low-cost, high throughput, and cheap alternative to manual visual inspection of these components. However, such systems require a huge amount of defective images for networks to understand complex defects. In this paper, a multi-phase deep learning based technique is proposed to perform accurate fault detection of rail-valves. Our approach uses a two-step method to perform high precision image segmentation of rail-valves resulting in pixel-wise accurate segmentation. Thereafter, a computer vision technique is used to identify faulty valves. We demonstrate that the proposed approach results in improved detection performance when compared to current state-of-theart techniques used in fault detection.

==> figures/ac1_ims/contour/contour.py <==
import cv2

# read as rgb image
img_copy = img = cv2.imread('0-80-1-4.jpg')
# read as greyscale image
mask_copy = mask = cv2.imread('0-80-1-m4.jpg', 0)
# convert image into binary form can help to find contours much better
ret, mask_thresh = cv2.threshold(mask_copy, 127, 255, 0) 
thresh, contours, hierarchy = cv2.findContours(mask_thresh, cv2.RETR_TREE, cv2.CHAIN_APPROX_SIMPLE)
# contours is list of all found contours, -1 to draw all, (0, 0, 255) draw red contours, 2 is contour thickness
cv2.drawContours(img_copy, contours, -1, (0, 255, 255), 2)
cv2.imwrite('0-80-1-4-res.jpg', img_copy)


# read as rgb image
img_copy = img = cv2.imread('0-80-1-5.jpg')
# read as greyscale image
mask_copy = mask = cv2.imread('0-80-1-m5.jpg', 0)
# convert image into binary form can help to find contours much better
ret, mask_thresh = cv2.threshold(mask_copy, 127, 255, 0) 
thresh, contours, hierarchy = cv2.findContours(mask_thresh, cv2.RETR_TREE, cv2.CHAIN_APPROX_SIMPLE)
cv2.drawContours(img_copy, contours, -1, (0, 165, 255), 2)
cv2.imwrite('0-80-1-5-res.jpg', img_copy)


# read as rgb image
img_copy = img = cv2.imread('0-80-1-6.jpg')
# read as greyscale image
mask_copy = mask = cv2.imread('0-80-1-m6.jpg', 0)
# convert image into binary form can help to find contours much better
ret, mask_thresh = cv2.threshold(mask_copy, 127, 255, 0) 
thresh, contours, hierarchy = cv2.findContours(mask_thresh, cv2.RETR_TREE, cv2.CHAIN_APPROX_SIMPLE)
cv2.drawContours(img_copy, contours, -1, (50, 205, 50), 2)
cv2.imwrite('0-80-1-6-res.jpg', img_copy)


# read as rgb image
img_copy = img = cv2.imread('0-80-1-7.jpg')
# read as greyscale image
mask_copy = mask = cv2.imread('0-80-1-m7.jpg', 0)
# convert image into binary form can help to find contours much better
ret, mask_thresh = cv2.threshold(mask_copy, 127, 255, 0) 
thresh, contours, hierarchy = cv2.findContours(mask_thresh, cv2.RETR_TREE, cv2.CHAIN_APPROX_SIMPLE)
cv2.drawContours(img_copy, contours, -1, (0, 0, 255), 2)
cv2.imwrite('0-80-1-7-res.jpg', img_copy)

